Methods for Measuring Magnetic Flux Crosstalk Between Tunable Transmons

In the gate model of quantum computing, a program is typically decomposed into a sequence of 1- and 2-qubit gates that are realized as control pulses acting on the system. A key requirement for a scalable control system is that the qubits are addressable - that control pulses act only on the targeted qubits. The presence of control crosstalk makes this addressability requirement difficult to meet. In order to provide metrics that can drive requirements for decreasing crosstalk, we present three measurements that directly quantify the DC and AC flux crosstalk present between tunable transmons, with sensitivities as fine as 0.001%. We develop the theory to connect AC flux crosstalk measures to the infidelity of a parametrically activated two-qubit gate. We employ quantum process tomography in the presence of crosstalk to provide an empirical study of the effects of crosstalk on two-qubit gate fidelity.

==> anc/README.txt <==
The analysis and plots from the paper can be recreated from the Jupyter notebook `Crosstalk Paper Plotting
and Analysis.ipynb`, along with the python code and data files in the supplementary material hosted at DOI: 10.5281/zenodo.3568431

